Transport in a One-Dimensional Hyperconductor

We define a `hyperconductor' to be a material whose electrical and thermal DC conductivities are infinite at zero temperature and finite at any non-zero temperature. The low-temperature behavior of a hyperconductor is controlled by a quantum critical phase of interacting electrons that is stable to all potentially-gap-generating interactions and potentially-localizing disorder. In this paper, we compute the low-temperature DC and AC electrical and thermal conductivities in a one-dimensional hyperconductor, studied previously by the present authors, in the presence of both disorder and umklapp scattering. We identify the conditions under which the transport coefficients are finite, which allows us to exhibit examples of violations of the Wiedemann-Franz law. The temperature dependence of the electrical conductivity, which is characterized by the parameter $\Delta_X$, is a power law, $\sigma \propto 1/T^{1 - 2(2-\Delta_X)}$ when $\Delta_X \geq 2$, down to zero temperature when the Fermi surface is commensurate with the lattice. There is a surface in parameter space along which $\Delta_X = 2$ and $\Delta_X \approx 2$ for small deviations from this surface. In the generic (incommensurate) case with weak disorder, such scaling is seen at high-temperatures, followed by an exponential increase of the conductivity $\ln \sigma \sim 1/T$ at intermediate temperatures and, finally, $\sigma \propto 1/T^{2-2(2-{\Delta_X})}$ at the lowest temperatures. In both cases, the thermal conductivity diverges at low temperatures.

==> Perfect-Metal-Details.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    218084,       4910]
NotebookOptionsPosition[    215998,       4842]
NotebookOutlinePosition[    216331,       4857]
CellTagsIndexPosition[    216288,       4854]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary Material for: 
\[OpenCurlyDoubleQuote]Transport in a One-Dimensional Perfect Metal\
\[CloseCurlyDoubleQuote] 
by Eugeniu Plamadeala, Michael Mulligan, and Chetan Nayak.\
\>", "Title",
 CellChangeTimes->{{3.606232490340429*^9, 3.6062325693363733`*^9}, {
   3.6062326925153694`*^9, 3.606232696412012*^9}, {3.6499736754918547`*^9, 
   3.649973676970456*^9}, 3.64997371414088*^9}],

Cell["1. Gram Matrices for the shorter Leech (KsL) lattice.", "Text",
 CellChangeTimes->{{3.606232582006524*^9, 3.606232586823536*^9}, {
  3.606232618525112*^9, 3.6062326776030807`*^9}, {3.64997372174855*^9, 
  3.649973723760442*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KsL", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "3", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
        RowBox[{"-", "1"}], "1", "1", "1", "1"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1"},
       {"0", "0", "1", "3", "1", "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "1"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1"},
       {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "1"},
       {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "0", "1"},
       {"1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
        "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
        "0", "0", "1", "1", "0", "1", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "3", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}]},
       {"0", 
        RowBox[{"-", "1"}], "1", "0", "0", "1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
        
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "3", "0", 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1"},
       {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "1", "1", "1"},
       {"1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "3", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}]},
       {"1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "1", "3", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "3", "0", "1", "0"},
       {"0", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
        RowBox[{"-", "1"}], "0", "1", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0"},
       {"0", "1", "0", "1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "3", "1"},
       {
        RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "1", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061648723491135`*^9, 3.6061648771083097`*^9}, {
  3.6061649623244343`*^9, 3.6061649644328475`*^9}}],

Cell[TextData[{
 "2. GL(46, Z) transformation ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.6062327536691837`*^9, 3.6062327820579877`*^9}, {
  3.606238739158417*^9, 3.6062387405293636`*^9}, {3.650042916832287*^9, 
  3.650042917147935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "14"}], 
        RowBox[{"-", "17"}], "7", 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "1"}], "10", 
        RowBox[{"-", "27"}], "14", "1", "32", "4", "13", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "21"}], 
        RowBox[{"-", "3"}], "11", "1", "2", 
        RowBox[{"-", "8"}], "0", "14", "0", "0", "1", "4", "14", "1", "0", 
        "0", "4", 
        RowBox[{"-", "17"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "2"}], "0", "0"},
       {"33", "52", "17", "21", 
        RowBox[{"-", "6"}], "25", "35", 
        RowBox[{"-", "4"}], "4", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "4"}], "0", "9", "34", 
        RowBox[{"-", "7"}], "23", 
        RowBox[{"-", "29"}], "28", "9", "25", "51", "3", 
        RowBox[{"-", "36"}], "0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "23"}], "2", "0", "0", "0", "16", 
        RowBox[{"-", "11"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "2"}], "0", "0"},
       {"0", "0", "1", "3", "1", "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "57"}], 
        RowBox[{"-", "61"}], "35", 
        RowBox[{"-", "2"}], "23", "34", 
        RowBox[{"-", "21"}], "22", "2", 
        RowBox[{"-", "4"}], "37", "35", 
        RowBox[{"-", "31"}], "16", "12", 
        RowBox[{"-", "19"}], 
        RowBox[{"-", "20"}], 
        RowBox[{"-", "23"}], "17", 
        RowBox[{"-", "43"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "49"}], 
        RowBox[{"-", "9"}], "16", "41", "0", "0", "21", 
        RowBox[{"-", "16"}], "18", "0", "0", "0", 
        RowBox[{"-", "16"}], "10", "0", "0", "0", "0", "0", "2", "0", 
        RowBox[{"-", "2"}], "2", "0", "0"},
       {"7", 
        RowBox[{"-", "19"}], 
        RowBox[{"-", "33"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "47"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "15"}], "2", 
        RowBox[{"-", "8"}], "1", 
        RowBox[{"-", "1"}], "22", "1", 
        RowBox[{"-", "15"}], 
        RowBox[{"-", "20"}], "27", "5", "26", 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "49"}], 
        RowBox[{"-", "12"}], "5", "0", "0", "14", "28", 
        RowBox[{"-", "19"}], "0", "0", "0", 
        RowBox[{"-", "10"}], "14", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0", "0"},
       {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"39", "48", "7", "23", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "1"}], "47", 
        RowBox[{"-", "24"}], "14", 
        RowBox[{"-", "21"}], 
        RowBox[{"-", "26"}], 
        RowBox[{"-", "28"}], "8", "10", "7", "26", "17", "41", 
        RowBox[{"-", "11"}], "10", "5", "17", "35", "5", 
        RowBox[{"-", "44"}], "0", "0", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "12"}], "0", "0", "0", "12", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0"},
       {"5", "5", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "5", 
        RowBox[{"-", "3"}], "3", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], "3", "1", "1", "2", "3", "5", "0", "1", "1", "2", 
        "2", "0", 
        RowBox[{"-", "5"}], "0", "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"5", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "13"}], "2", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "26"}], "6", 
        RowBox[{"-", "16"}], "2", 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "5"}], "10", "4", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "7"}], "18", "10", "14", 
        RowBox[{"-", "13"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "0", "0", "8", "12", 
        RowBox[{"-", "14"}], "0", "0", "0", 
        RowBox[{"-", "3"}], "9", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "4"}], "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "5", 
        RowBox[{"-", "3"}], "5", "2", "2", "3", "3", 
        RowBox[{"-", "2"}], "0", "0", "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], "0", "0", "1", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "2", "0", "0", "2", 
        RowBox[{"-", "2"}], "3", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"14", "15", 
        RowBox[{"-", "5"}], "9", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "7"}], "13", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "10"}], "4", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "8", "4", "9", 
        RowBox[{"-", "3"}], "4", "0", "9", "6", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "11"}], "0", "0", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "8"}], "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"1", 
        RowBox[{"-", "2"}], "1", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "1"}], "0", "4", "2", "0", "1", "1", "2", "0", 
        RowBox[{"-", "2"}], "3", "2", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "3", "1", "1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"1", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "15"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "29"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "14"}], "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], "10", "0", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "12"}], "18", "3", "16", 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "26"}], 
        RowBox[{"-", "4"}], "3", "0", "0", "9", "16", 
        RowBox[{"-", "13"}], "0", "0", "0", 
        RowBox[{"-", "3"}], "6", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "2"}], "0", "4", 
        RowBox[{"-", "2"}], "4", "0", "2", "2", "2", 
        RowBox[{"-", "2"}], "2", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "0", "2", "0", "0", "1", 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"13", "14", 
        RowBox[{"-", "5"}], "14", "4", 
        RowBox[{"-", "10"}], "14", 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "12"}], "2", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "5"}], "10", "3", "7", 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "2"}], "12", "6", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "9"}], "0", "0", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "12"}], "0", "0", "0", "4", "5", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0", "0"},
       {"0", "1", "2", "1", "0", "3", "2", "1", "1", 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "2"}], "1", "2", "1", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "3", "1", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "6"}], "7", 
        RowBox[{"-", "7"}], "5", "4", "11", "6", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "13"}], "16", "5", "19", 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "15"}], 
        RowBox[{"-", "29"}], 
        RowBox[{"-", "4"}], "4", "0", "0", "13", "14", 
        RowBox[{"-", "8"}], "0", "0", "0", 
        RowBox[{"-", "9"}], "10", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "4", "5", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "4"}], "1", "1", 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "6", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "5"}], "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "2"}], "29", "28", "11", "11", "49", "6", "19", 
        RowBox[{"-", "12"}], "10", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "9"}], "12", "26", 
        RowBox[{"-", "35"}], 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "36"}], "29", "6", "21", "55", "7", 
        RowBox[{"-", "5"}], "0", "0", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "30"}], "19", "0", "0", "0", "13", 
        RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0"},
       {"0", 
        RowBox[{"-", "1"}], "7", "8", "4", "2", "7", 
        RowBox[{"-", "4"}], "0", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "3", "0", "3", "1", "4", "1", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "4", "2", 
        RowBox[{"-", "2"}], "0", "0", "3", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "3"}], "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "21"}], 
        RowBox[{"-", "37"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "15"}], "5", 
        RowBox[{"-", "13"}], 
        RowBox[{"-", "29"}], "1", "0", "20", "7", "14", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "23"}], "6", 
        RowBox[{"-", "18"}], "15", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "9"}], 
        RowBox[{"-", "31"}], 
        RowBox[{"-", "1"}], "22", "0", "0", "13", "14", "1", "1", "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "5"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"3", "1", "11", "12", "8", 
        RowBox[{"-", "2"}], "6", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "5", "4", "3", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "5"}], "9", "8", "2", 
        RowBox[{"-", "5"}], "0", "0", "2", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "7"}], "1", "0", "0", "8", 
        RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {
        RowBox[{"-", "7"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "9"}], "3", 
        RowBox[{"-", "12"}], "17", "2", "5", "13", "11", "8", "1", "5", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "8"}], "2", "0", "5", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "3"}], "10", "0", "0", 
        RowBox[{"-", "3"}], "7", "10", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "11"}], "5", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
        "0", "0", "0", "0"},
       {"40", "62", "9", "33", 
        RowBox[{"-", "5"}], "17", "55", 
        RowBox[{"-", "12"}], "2", 
        RowBox[{"-", "35"}], 
        RowBox[{"-", "20"}], 
        RowBox[{"-", "29"}], "2", "8", "13", "40", 
        RowBox[{"-", "3"}], "37", 
        RowBox[{"-", "24"}], "15", "8", "19", "54", "3", 
        RowBox[{"-", "43"}], "0", "0", 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "25"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "1"}], "0", "0", "9", "6", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "6"}], "3", "12", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], "17", "0", "6", "8", "9", "1", "4", 
        RowBox[{"-", "5"}], "4", "9", "1", 
        RowBox[{"-", "5"}], "1", 
        RowBox[{"-", "6"}], "4", "3", 
        RowBox[{"-", "3"}], "14", "8", 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "6"}], "11", "0", "0", "0", "2", 
        RowBox[{"-", "7"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"3", "2", "6", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "8"}], "14", 
        RowBox[{"-", "1"}], "10", "11", "7", "3", "4", "0", "4", "6", "1", 
        RowBox[{"-", "3"}], "3", 
        RowBox[{"-", "4"}], "5", "5", 
        RowBox[{"-", "7"}], "4", "1", 
        RowBox[{"-", "4"}], "0", "0", "2", 
        RowBox[{"-", "4"}], "10", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "5"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"2", "4", 
        RowBox[{"-", "2"}], "3", "1", 
        RowBox[{"-", "5"}], "2", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "2", "2", "1", "1", "1", "0", "6", "2", "0", 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "2"}], "1", 
        RowBox[{"-", "4"}], "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "10"}], "34", "44", "11", "16", "77", "1", "34", 
        RowBox[{"-", "16"}], "20", "0", "2", 
        RowBox[{"-", "35"}], 
        RowBox[{"-", "13"}], "19", "34", 
        RowBox[{"-", "55"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "51"}], "41", "9", "25", "77", "11", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "33"}], 
        RowBox[{"-", "44"}], "33", "0", "0", "0", "17", 
        RowBox[{"-", "25"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "46"}], 
        RowBox[{"-", "51"}], "26", 
        RowBox[{"-", "12"}], "14", "30", 
        RowBox[{"-", "31"}], "26", "1", "15", "29", "32", 
        RowBox[{"-", "24"}], "5", "6", 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "20"}], 
        RowBox[{"-", "29"}], "9", 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "33"}], 
        RowBox[{"-", "12"}], "9", "37", "0", "0", "14", 
        RowBox[{"-", "9"}], "21", "0", "0", "0", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "36"}], 
        RowBox[{"-", "50"}], 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "22"}], "8", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "41"}], "14", 
        RowBox[{"-", "9"}], "14", "24", "25", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "30"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "32"}], "20", 
        RowBox[{"-", "19"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "21"}], 
        RowBox[{"-", "43"}], 
        RowBox[{"-", "4"}], "40", "0", "0", "10", "17", "5", "0", "0", "0", 
        RowBox[{"-", "14"}], "6", "0", "0", "0", "0", "0", "0", "0", "0", "2",
         "0", "0"},
       {
        RowBox[{"-", "29"}], 
        RowBox[{"-", "32"}], "18", 
        RowBox[{"-", "1"}], "12", "17", 
        RowBox[{"-", "11"}], "11", "1", 
        RowBox[{"-", "2"}], "19", "18", 
        RowBox[{"-", "16"}], "8", "6", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "12"}], "9", 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "25"}], 
        RowBox[{"-", "5"}], "8", "21", "0", "0", "11", 
        RowBox[{"-", "8"}], "9", "1", "0", "0", 
        RowBox[{"-", "8"}], "5", "0", "0", "0", "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "6"}], "7", "27", "9", "6", "29", "12", "4", "6", 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "15"}], "7", "12", "11", 
        RowBox[{"-", "10"}], "5", 
        RowBox[{"-", "10"}], "0", "2", 
        RowBox[{"-", "3"}], "30", "12", 
        RowBox[{"-", "6"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "19"}], "10", "0", "0", "0", "5", 
        RowBox[{"-", "6"}], "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "30"}], 
        RowBox[{"-", "36"}], "7", "4", "14", "2", 
        RowBox[{"-", "4"}], "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "21"}], "23", "16", 
        RowBox[{"-", "10"}], "14", "5", 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "5"}], "20", 
        RowBox[{"-", "38"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "16"}], "7", "23", "0", "0", "15", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "16"}], "20", "0", "0", "0", "0", "0", "3", "0", 
        RowBox[{"-", "2"}], "3", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061651363075876`*^9, 3.606165141484061*^9}, {
   3.6499737957583437`*^9, 3.649973796762864*^9}, 3.650042903660419*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kferm", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", 
         RowBox[{"-", "1"}], "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", 
         RowBox[{"-", "1"}], "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", 
         RowBox[{"-", "1"}], "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", 
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vferm", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"5", 
        RowBox[{"-", "28"}], "66", "0", 
        RowBox[{"-", "114"}], "14", "0", "78", "10", "10", 
        RowBox[{"-", "2"}], "28", "2", "2", 
        RowBox[{"-", "4"}], "26", "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "0", 
        RowBox[{"-", "42"}], "6", "14", "0", 
        RowBox[{"-", "80"}], "0", "12", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "4"}], "0", "20", "0", "92", "0", "0", "0", "0", "0", 
        "72", "58", "0", "0", "12", "0", "60"},
       {
        RowBox[{"-", "28"}], "1449", 
        RowBox[{"-", "652"}], 
        RowBox[{"-", "36"}], "1078", 
        RowBox[{"-", "694"}], "20", 
        RowBox[{"-", "1532"}], 
        RowBox[{"-", "196"}], 
        RowBox[{"-", "694"}], "154", 
        RowBox[{"-", "626"}], "48", 
        RowBox[{"-", "362"}], "134", 
        RowBox[{"-", "752"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "386"}], 
        RowBox[{"-", "70"}], "752", 
        RowBox[{"-", "234"}], "938", 
        RowBox[{"-", "170"}], 
        RowBox[{"-", "350"}], "0", "1796", "0", 
        RowBox[{"-", "456"}], 
        RowBox[{"-", "302"}], "130", "0", 
        RowBox[{"-", "1464"}], "0", 
        RowBox[{"-", "1568"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1092"}], 
        RowBox[{"-", "556"}], "0", "0", 
        RowBox[{"-", "198"}], "0", "216"},
       {"66", 
        RowBox[{"-", "652"}], "4955", "42", 
        RowBox[{"-", "3468"}], 
        RowBox[{"-", "2870"}], "50", "4192", "352", 
        RowBox[{"-", "954"}], 
        RowBox[{"-", "120"}], "946", 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "1544"}], 
        RowBox[{"-", "118"}], "846", "174", 
        RowBox[{"-", "1912"}], 
        RowBox[{"-", "152"}], "3394", "266", 
        RowBox[{"-", "2600"}], "854", "1386", "0", 
        RowBox[{"-", "4932"}], "0", 
        RowBox[{"-", "762"}], 
        RowBox[{"-", "532"}], 
        RowBox[{"-", "168"}], "0", 
        RowBox[{"-", "4444"}], "0", "2836", "0", "0", "0", "0", "0", "4574", 
        "1786", "0", "0", 
        RowBox[{"-", "1738"}], "0", "2934"},
       {"0", 
        RowBox[{"-", "36"}], "42", "5", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "18"}], "0", "46", "4", "4", 
        RowBox[{"-", "2"}], "18", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "4"}], "28", "2", 
        RowBox[{"-", "12"}], "8", "22", "16", 
        RowBox[{"-", "30"}], "24", "34", "0", 
        RowBox[{"-", "66"}], "0", "10", "12", 
        RowBox[{"-", "6"}], "0", 
        RowBox[{"-", "22"}], "0", "24", "0", "0", "0", "0", "0", "44", "2", 
        "0", "0", 
        RowBox[{"-", "18"}], "0", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "114"}], "1078", 
        RowBox[{"-", "3468"}], 
        RowBox[{"-", "4"}], "6653", 
        RowBox[{"-", "370"}], "68", 
        RowBox[{"-", "4100"}], 
        RowBox[{"-", "482"}], 
        RowBox[{"-", "586"}], "400", 
        RowBox[{"-", "1458"}], "28", 
        RowBox[{"-", "268"}], "346", 
        RowBox[{"-", "1472"}], "50", "498", 
        RowBox[{"-", "154"}], 
        RowBox[{"-", "286"}], "86", "1870", 
        RowBox[{"-", "690"}], 
        RowBox[{"-", "1186"}], "0", "3800", "0", 
        RowBox[{"-", "434"}], 
        RowBox[{"-", "208"}], "444", "0", 
        RowBox[{"-", "436"}], "0", 
        RowBox[{"-", "5234"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "3784"}], 
        RowBox[{"-", "3388"}], "0", "0", 
        RowBox[{"-", "546"}], "0", 
        RowBox[{"-", "3744"}]},
       {"14", 
        RowBox[{"-", "694"}], 
        RowBox[{"-", "2870"}], 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "370"}], "3615", 
        RowBox[{"-", "94"}], 
        RowBox[{"-", "1102"}], "26", "1758", 
        RowBox[{"-", "134"}], "122", "64", "1996", 
        RowBox[{"-", "122"}], "270", 
        RowBox[{"-", "184"}], "2048", "242", 
        RowBox[{"-", "4000"}], 
        RowBox[{"-", "114"}], "1254", 
        RowBox[{"-", "328"}], 
        RowBox[{"-", "460"}], "0", "2086", "0", "1230", "732", 
        RowBox[{"-", "104"}], "0", "5956", "0", "612", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "1986"}], "166", "0", "0", "2092", "0", 
        RowBox[{"-", "1228"}]},
       {"0", "20", "50", "0", "68", 
        RowBox[{"-", "94"}], "5", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "52"}], "10", 
        RowBox[{"-", "14"}], "0", 
        RowBox[{"-", "58"}], "8", 
        RowBox[{"-", "20"}], "6", 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "12"}], "98", "4", 
        RowBox[{"-", "26"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "6"}], "0", 
        RowBox[{"-", "34"}], "0", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "28"}], "10", "0", 
        RowBox[{"-", "154"}], "0", 
        RowBox[{"-", "60"}], "0", "0", "0", "0", "0", "24", 
        RowBox[{"-", "34"}], "0", "0", 
        RowBox[{"-", "58"}], "0", 
        RowBox[{"-", "4"}]},
       {"78", 
        RowBox[{"-", "1532"}], "4192", "46", 
        RowBox[{"-", "4100"}], 
        RowBox[{"-", "1102"}], 
        RowBox[{"-", "2"}], "4779", "488", "162", 
        RowBox[{"-", "252"}], "1250", "20", 
        RowBox[{"-", "500"}], 
        RowBox[{"-", "234"}], "1210", "118", 
        RowBox[{"-", "848"}], 
        RowBox[{"-", "56"}], "1250", "374", 
        RowBox[{"-", "2420"}], "922", "1554", "0", 
        RowBox[{"-", "4896"}], "0", 
        RowBox[{"-", "194"}], 
        RowBox[{"-", "180"}], 
        RowBox[{"-", "268"}], "0", 
        RowBox[{"-", "1096"}], "0", "3820", "0", "0", "0", "0", "0", "4486", 
        "2098", "0", "0", 
        RowBox[{"-", "970"}], "0", "2410"},
       {"10", 
        RowBox[{"-", "196"}], "352", "4", 
        RowBox[{"-", "482"}], "26", 
        RowBox[{"-", "4"}], "488", "59", "86", 
        RowBox[{"-", "32"}], "142", "6", "22", 
        RowBox[{"-", "32"}], "138", "6", 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "26"}], "32", 
        RowBox[{"-", "224"}], "78", "140", "0", 
        RowBox[{"-", "462"}], "0", "24", "0", 
        RowBox[{"-", "36"}], "0", "122", "0", "454", "0", "0", "0", "0", "0", 
        "420", "246", "0", "0", 
        RowBox[{"-", "20"}], "0", "226"},
       {"10", 
        RowBox[{"-", "694"}], 
        RowBox[{"-", "954"}], "4", 
        RowBox[{"-", "586"}], "1758", 
        RowBox[{"-", "52"}], "162", "86", "1015", 
        RowBox[{"-", "120"}], "250", "32", "1016", 
        RowBox[{"-", "104"}], "344", 
        RowBox[{"-", "74"}], "994", "134", 
        RowBox[{"-", "2000"}], "46", "310", "10", "52", "0", "348", "0", 
        "626", "408", 
        RowBox[{"-", "98"}], "0", "3098", "0", "814", "0", "0", "0", "0", "0", 
        RowBox[{"-", "396"}], "288", "0", "0", "902", "0", 
        RowBox[{"-", "486"}]},
       {
        RowBox[{"-", "2"}], "154", 
        RowBox[{"-", "120"}], 
        RowBox[{"-", "2"}], "400", 
        RowBox[{"-", "134"}], "10", 
        RowBox[{"-", "252"}], 
        RowBox[{"-", "32"}], 
        RowBox[{"-", "120"}], "49", 
        RowBox[{"-", "110"}], "12", 
        RowBox[{"-", "92"}], "34", 
        RowBox[{"-", "130"}], "8", 
        RowBox[{"-", "30"}], 
        RowBox[{"-", "30"}], "110", 
        RowBox[{"-", "4"}], "106", 
        RowBox[{"-", "46"}], 
        RowBox[{"-", "78"}], "0", "224", "0", 
        RowBox[{"-", "72"}], 
        RowBox[{"-", "78"}], "42", "0", 
        RowBox[{"-", "232"}], "0", 
        RowBox[{"-", "372"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "186"}], 
        RowBox[{"-", "204"}], "0", "0", 
        RowBox[{"-", "86"}], "0", 
        RowBox[{"-", "136"}]},
       {"28", 
        RowBox[{"-", "626"}], "946", "18", 
        RowBox[{"-", "1458"}], "122", 
        RowBox[{"-", "14"}], "1250", "142", "250", 
        RowBox[{"-", "110"}], "459", 
        RowBox[{"-", "26"}], "80", 
        RowBox[{"-", "98"}], "512", "4", 
        RowBox[{"-", "62"}], "54", 
        RowBox[{"-", "2"}], "84", 
        RowBox[{"-", "668"}], "228", "388", "0", 
        RowBox[{"-", "1332"}], "0", "190", "122", 
        RowBox[{"-", "116"}], "0", "268", "0", "1370", "0", "0", "0", "0", 
        "0", "1098", "744", "0", "0", "60", "0", "622"},
       {"2", "48", 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "4"}], "28", "64", "0", "20", "6", "32", "12", 
        RowBox[{"-", "26"}], "27", "42", "6", 
        RowBox[{"-", "50"}], "0", "62", 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "124"}], "2", "74", "6", "14", "0", "94", "0", 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "42"}], "12", "0", "168", "0", 
        RowBox[{"-", "38"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "16"}], "0", "0", "0", "0", "4"},
       {"2", 
        RowBox[{"-", "362"}], 
        RowBox[{"-", "1544"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "268"}], "1996", 
        RowBox[{"-", "58"}], 
        RowBox[{"-", "500"}], "22", "1016", 
        RowBox[{"-", "92"}], "80", "42", "1153", 
        RowBox[{"-", "80"}], "172", 
        RowBox[{"-", "104"}], "1120", "158", 
        RowBox[{"-", "2242"}], 
        RowBox[{"-", "38"}], "748", 
        RowBox[{"-", "84"}], 
        RowBox[{"-", "120"}], "0", "1162", "0", "668", "438", 
        RowBox[{"-", "76"}], "0", "3356", "0", "396", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1022"}], "122", "0", "0", "1120", "0", 
        RowBox[{"-", "618"}]},
       {
        RowBox[{"-", "4"}], "134", 
        RowBox[{"-", "118"}], 
        RowBox[{"-", "4"}], "346", 
        RowBox[{"-", "122"}], "8", 
        RowBox[{"-", "234"}], 
        RowBox[{"-", "32"}], 
        RowBox[{"-", "104"}], "34", 
        RowBox[{"-", "98"}], "6", 
        RowBox[{"-", "80"}], "31", 
        RowBox[{"-", "114"}], "6", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "26"}], "106", 
        RowBox[{"-", "10"}], "92", 
        RowBox[{"-", "48"}], 
        RowBox[{"-", "80"}], "0", "204", "0", 
        RowBox[{"-", "68"}], 
        RowBox[{"-", "56"}], "38", "0", 
        RowBox[{"-", "216"}], "0", 
        RowBox[{"-", "320"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "176"}], 
        RowBox[{"-", "176"}], "0", "0", 
        RowBox[{"-", "72"}], "0", 
        RowBox[{"-", "122"}]},
       {"26", 
        RowBox[{"-", "752"}], "846", "28", 
        RowBox[{"-", "1472"}], "270", 
        RowBox[{"-", "20"}], "1210", "138", "344", 
        RowBox[{"-", "130"}], "512", 
        RowBox[{"-", "50"}], "172", 
        RowBox[{"-", "114"}], "623", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "6"}], "106", 
        RowBox[{"-", "118"}], "110", 
        RowBox[{"-", "664"}], "266", "432", "0", 
        RowBox[{"-", "1344"}], "0", "312", "238", 
        RowBox[{"-", "138"}], "0", "470", "0", "1446", "0", "0", "0", "0", 
        "0", "1028", "750", "0", "0", "162", "0", "512"},
       {"0", 
        RowBox[{"-", "16"}], "174", "2", "50", 
        RowBox[{"-", "184"}], "6", "118", "6", 
        RowBox[{"-", "74"}], "8", "4", "0", 
        RowBox[{"-", "104"}], "6", 
        RowBox[{"-", "6"}], "15", 
        RowBox[{"-", "88"}], 
        RowBox[{"-", "20"}], "182", "22", 
        RowBox[{"-", "100"}], "20", "34", "0", 
        RowBox[{"-", "176"}], "0", 
        RowBox[{"-", "66"}], 
        RowBox[{"-", "46"}], "8", "0", 
        RowBox[{"-", "266"}], "0", 
        RowBox[{"-", "22"}], "0", "0", "0", "0", "0", "146", 
        RowBox[{"-", "24"}], "0", "0", 
        RowBox[{"-", "132"}], "0", "22"},
       {"0", 
        RowBox[{"-", "386"}], 
        RowBox[{"-", "1912"}], 
        RowBox[{"-", "12"}], "498", "2048", 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "848"}], 
        RowBox[{"-", "8"}], "994", 
        RowBox[{"-", "30"}], 
        RowBox[{"-", "62"}], "62", "1120", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "88"}], "1285", "88", 
        RowBox[{"-", "2418"}], 
        RowBox[{"-", "24"}], "834", 
        RowBox[{"-", "256"}], 
        RowBox[{"-", "360"}], "0", "1424", "0", "626", "342", 
        RowBox[{"-", "4"}], "0", "3520", "0", 
        RowBox[{"-", "140"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1380"}], 
        RowBox[{"-", "266"}], "0", "0", "1072", "0", 
        RowBox[{"-", "1138"}]},
       {
        RowBox[{"-", "2"}], 
        RowBox[{"-", "70"}], 
        RowBox[{"-", "152"}], "8", 
        RowBox[{"-", "154"}], "242", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "56"}], "0", "134", 
        RowBox[{"-", "30"}], "54", 
        RowBox[{"-", "18"}], "158", 
        RowBox[{"-", "26"}], "106", 
        RowBox[{"-", "20"}], "88", "67", 
        RowBox[{"-", "210"}], "4", "78", "48", "56", "0", "96", "0", "140", 
        "132", 
        RowBox[{"-", "38"}], "0", "344", "0", "146", "0", "0", "0", "0", "0", 
        
        RowBox[{"-", "104"}], "76", "0", "0", "174", "0", 
        RowBox[{"-", "20"}]},
       {
        RowBox[{"-", "4"}], "752", "3394", "22", 
        RowBox[{"-", "286"}], 
        RowBox[{"-", "4000"}], "98", "1250", 
        RowBox[{"-", "26"}], 
        RowBox[{"-", "2000"}], "110", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "124"}], 
        RowBox[{"-", "2242"}], "106", 
        RowBox[{"-", "118"}], "182", 
        RowBox[{"-", "2418"}], 
        RowBox[{"-", "210"}], "4673", "52", 
        RowBox[{"-", "1552"}], "352", "484", "0", 
        RowBox[{"-", "2526"}], "0", 
        RowBox[{"-", "1234"}], 
        RowBox[{"-", "712"}], "64", "0", 
        RowBox[{"-", "6884"}], "0", 
        RowBox[{"-", "226"}], "0", "0", "0", "0", "0", "2322", "172", "0", 
        "0", 
        RowBox[{"-", "2118"}], "0", "1766"},
       {"0", 
        RowBox[{"-", "234"}], "266", "16", "86", 
        RowBox[{"-", "114"}], "4", "374", "32", "46", 
        RowBox[{"-", "4"}], "84", "2", 
        RowBox[{"-", "38"}], 
        RowBox[{"-", "10"}], "110", "22", 
        RowBox[{"-", "24"}], "4", "52", "113", 
        RowBox[{"-", "184"}], "132", "202", "0", 
        RowBox[{"-", "422"}], "0", 
        RowBox[{"-", "4"}], "10", 
        RowBox[{"-", "6"}], "0", 
        RowBox[{"-", "26"}], "0", "92", "0", "0", "0", "0", "0", "320", 
        RowBox[{"-", "44"}], "0", "0", 
        RowBox[{"-", "182"}], "0", 
        RowBox[{"-", "110"}]},
       {
        RowBox[{"-", "42"}], "938", 
        RowBox[{"-", "2600"}], 
        RowBox[{"-", "30"}], "1870", "1254", 
        RowBox[{"-", "26"}], 
        RowBox[{"-", "2420"}], 
        RowBox[{"-", "224"}], "310", "106", 
        RowBox[{"-", "668"}], "74", "748", "92", 
        RowBox[{"-", "664"}], 
        RowBox[{"-", "100"}], "834", "78", 
        RowBox[{"-", "1552"}], 
        RowBox[{"-", "184"}], "1763", 
        RowBox[{"-", "316"}], 
        RowBox[{"-", "576"}], "0", "3154", "0", "214", "164", "110", "0", 
        "1908", "0", 
        RowBox[{"-", "1824"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "2510"}], 
        RowBox[{"-", "972"}], "0", "0", "786", "0", 
        RowBox[{"-", "1164"}]},
       {"6", 
        RowBox[{"-", "170"}], "854", "24", 
        RowBox[{"-", "690"}], 
        RowBox[{"-", "328"}], 
        RowBox[{"-", "4"}], "922", "78", "10", 
        RowBox[{"-", "46"}], "228", "6", 
        RowBox[{"-", "84"}], 
        RowBox[{"-", "48"}], "266", "20", 
        RowBox[{"-", "256"}], "48", "352", "132", 
        RowBox[{"-", "316"}], "377", "552", "0", 
        RowBox[{"-", "830"}], "0", 
        RowBox[{"-", "42"}], "24", 
        RowBox[{"-", "66"}], "0", 
        RowBox[{"-", "372"}], "0", "626", "0", "0", "0", "0", "0", "888", 
        "346", "0", "0", 
        RowBox[{"-", "282"}], "0", "516"},
       {"14", 
        RowBox[{"-", "350"}], "1386", "34", 
        RowBox[{"-", "1186"}], 
        RowBox[{"-", "460"}], 
        RowBox[{"-", "6"}], "1554", "140", "52", 
        RowBox[{"-", "78"}], "388", "14", 
        RowBox[{"-", "120"}], 
        RowBox[{"-", "80"}], "432", "34", 
        RowBox[{"-", "360"}], "56", "484", "202", 
        RowBox[{"-", "576"}], "552", "827", "0", 
        RowBox[{"-", "1422"}], "0", 
        RowBox[{"-", "60"}], "18", 
        RowBox[{"-", "104"}], "0", 
        RowBox[{"-", "468"}], "0", "1096", "0", "0", "0", "0", "0", "1470", 
        "598", "0", "0", 
        RowBox[{"-", "422"}], "0", "820"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {
        RowBox[{"-", "80"}], "1796", 
        RowBox[{"-", "4932"}], 
        RowBox[{"-", "66"}], "3800", "2086", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "4896"}], 
        RowBox[{"-", "462"}], "348", "224", 
        RowBox[{"-", "1332"}], "94", "1162", "204", 
        RowBox[{"-", "1344"}], 
        RowBox[{"-", "176"}], "1424", "96", 
        RowBox[{"-", "2526"}], 
        RowBox[{"-", "422"}], "3154", 
        RowBox[{"-", "830"}], 
        RowBox[{"-", "1422"}], "0", "5907", "0", "330", "244", "242", "0", 
        "2952", "0", 
        RowBox[{"-", "3694"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "4914"}], 
        RowBox[{"-", "1962"}], "0", "0", "1430", "0", 
        RowBox[{"-", "2326"}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"12", 
        RowBox[{"-", "456"}], 
        RowBox[{"-", "762"}], "10", 
        RowBox[{"-", "434"}], "1230", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "194"}], "24", "626", 
        RowBox[{"-", "72"}], "190", 
        RowBox[{"-", "22"}], "668", 
        RowBox[{"-", "68"}], "312", 
        RowBox[{"-", "66"}], "626", "140", 
        RowBox[{"-", "1234"}], 
        RowBox[{"-", "4"}], "214", 
        RowBox[{"-", "42"}], 
        RowBox[{"-", "60"}], "0", "330", "0", "557", "362", 
        RowBox[{"-", "74"}], "0", "1918", "0", "526", "0", "0", "0", "0", "0", 
        RowBox[{"-", "478"}], "214", "0", "0", "770", "0", 
        RowBox[{"-", "340"}]},
       {
        RowBox[{"-", "6"}], 
        RowBox[{"-", "302"}], 
        RowBox[{"-", "532"}], "12", 
        RowBox[{"-", "208"}], "732", 
        RowBox[{"-", "28"}], 
        RowBox[{"-", "180"}], "0", "408", 
        RowBox[{"-", "78"}], "122", 
        RowBox[{"-", "42"}], "438", 
        RowBox[{"-", "56"}], "238", 
        RowBox[{"-", "46"}], "342", "132", 
        RowBox[{"-", "712"}], "10", "164", "24", "18", "0", "244", "0", "362",
         "325", 
        RowBox[{"-", "70"}], "0", "1126", "0", "310", "0", "0", "0", "0", "0", 
        RowBox[{"-", "356"}], "102", "0", "0", "470", "0", 
        RowBox[{"-", "274"}]},
       {
        RowBox[{"-", "4"}], "130", 
        RowBox[{"-", "168"}], 
        RowBox[{"-", "6"}], "444", 
        RowBox[{"-", "104"}], "10", 
        RowBox[{"-", "268"}], 
        RowBox[{"-", "36"}], 
        RowBox[{"-", "98"}], "42", 
        RowBox[{"-", "116"}], "12", 
        RowBox[{"-", "76"}], "38", 
        RowBox[{"-", "138"}], "8", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "38"}], "64", 
        RowBox[{"-", "6"}], "110", 
        RowBox[{"-", "66"}], 
        RowBox[{"-", "104"}], "0", "242", "0", 
        RowBox[{"-", "74"}], 
        RowBox[{"-", "70"}], "51", "0", 
        RowBox[{"-", "166"}], "0", 
        RowBox[{"-", "386"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "218"}], 
        RowBox[{"-", "226"}], "0", "0", 
        RowBox[{"-", "78"}], "0", 
        RowBox[{"-", "190"}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"20", 
        RowBox[{"-", "1464"}], 
        RowBox[{"-", "4444"}], 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "436"}], "5956", 
        RowBox[{"-", "154"}], 
        RowBox[{"-", "1096"}], "122", "3098", 
        RowBox[{"-", "232"}], "268", "168", "3356", 
        RowBox[{"-", "216"}], "470", 
        RowBox[{"-", "266"}], "3520", "344", 
        RowBox[{"-", "6884"}], 
        RowBox[{"-", "26"}], "1908", 
        RowBox[{"-", "372"}], 
        RowBox[{"-", "468"}], "0", "2952", "0", "1918", "1126", 
        RowBox[{"-", "166"}], "0", "10299", "0", "1138", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "2770"}], "184", "0", "0", "3144", "0", 
        RowBox[{"-", "2228"}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"92", 
        RowBox[{"-", "1568"}], "2836", "24", 
        RowBox[{"-", "5234"}], "612", 
        RowBox[{"-", "60"}], "3820", "454", "814", 
        RowBox[{"-", "372"}], "1370", 
        RowBox[{"-", "38"}], "396", 
        RowBox[{"-", "320"}], "1446", 
        RowBox[{"-", "22"}], 
        RowBox[{"-", "140"}], "146", 
        RowBox[{"-", "226"}], "92", 
        RowBox[{"-", "1824"}], "626", "1096", "0", 
        RowBox[{"-", "3694"}], "0", "526", "310", 
        RowBox[{"-", "386"}], "0", "1138", "0", "4543", "0", "0", "0", "0", 
        "0", "3328", "2668", "0", "0", "430", "0", "2500"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"72", 
        RowBox[{"-", "1092"}], "4574", "44", 
        RowBox[{"-", "3784"}], 
        RowBox[{"-", "1986"}], "24", "4486", "420", 
        RowBox[{"-", "396"}], 
        RowBox[{"-", "186"}], "1098", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "1022"}], 
        RowBox[{"-", "176"}], "1028", "146", 
        RowBox[{"-", "1380"}], 
        RowBox[{"-", "104"}], "2322", "320", 
        RowBox[{"-", "2510"}], "888", "1470", "0", 
        RowBox[{"-", "4914"}], "0", 
        RowBox[{"-", "478"}], 
        RowBox[{"-", "356"}], 
        RowBox[{"-", "218"}], "0", 
        RowBox[{"-", "2770"}], "0", "3328", "0", "0", "0", "0", "0", "4531", 
        "1942", "0", "0", 
        RowBox[{"-", "1354"}], "0", "2672"},
       {"58", 
        RowBox[{"-", "556"}], "1786", "2", 
        RowBox[{"-", "3388"}], "166", 
        RowBox[{"-", "34"}], "2098", "246", "288", 
        RowBox[{"-", "204"}], "744", 
        RowBox[{"-", "16"}], "122", 
        RowBox[{"-", "176"}], "750", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "266"}], "76", "172", 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "972"}], "346", "598", "0", 
        RowBox[{"-", "1962"}], "0", "214", "102", 
        RowBox[{"-", "226"}], "0", "184", "0", "2668", "0", "0", "0", "0", 
        "0", "1942", "1727", "0", "0", "266", "0", "1908"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "1", "0", "0", "0"},
       {"12", 
        RowBox[{"-", "198"}], 
        RowBox[{"-", "1738"}], 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "546"}], "2092", 
        RowBox[{"-", "58"}], 
        RowBox[{"-", "970"}], 
        RowBox[{"-", "20"}], "902", 
        RowBox[{"-", "86"}], "60", "0", "1120", 
        RowBox[{"-", "72"}], "162", 
        RowBox[{"-", "132"}], "1072", "174", 
        RowBox[{"-", "2118"}], 
        RowBox[{"-", "182"}], "786", 
        RowBox[{"-", "282"}], 
        RowBox[{"-", "422"}], "0", "1430", "0", "770", "470", 
        RowBox[{"-", "78"}], "0", "3144", "0", "430", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1354"}], "266", "0", "0", "1413", "0", 
        RowBox[{"-", "436"}]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0"},
       {"60", "216", "2934", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "3744"}], 
        RowBox[{"-", "1228"}], 
        RowBox[{"-", "4"}], "2410", "226", 
        RowBox[{"-", "486"}], 
        RowBox[{"-", "136"}], "622", "4", 
        RowBox[{"-", "618"}], 
        RowBox[{"-", "122"}], "512", "22", 
        RowBox[{"-", "1138"}], 
        RowBox[{"-", "20"}], "1766", 
        RowBox[{"-", "110"}], 
        RowBox[{"-", "1164"}], "516", "820", "0", 
        RowBox[{"-", "2326"}], "0", 
        RowBox[{"-", "340"}], 
        RowBox[{"-", "274"}], 
        RowBox[{"-", "190"}], "0", 
        RowBox[{"-", "2228"}], "0", "2500", "0", "0", "0", "0", "0", "2672", 
        "1908", "0", "0", 
        RowBox[{"-", "436"}], "0", "2983"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6062328192815895`*^9, 3.6062328349695673`*^9}, {
  3.649974336049951*^9, 3.6499743365848207`*^9}}],

Cell[TextData[{
 "Verification of the transformation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]],
 " between the fermion and symmetric Leech liquid bases."
}], "Text",
 CellChangeTimes->{{3.6062399955555153`*^9, 3.6062400026282377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "W", "]"}], ".", "Kferm", ".", "W"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.60623284104432*^9, 3.606232850960807*^9}, {
  3.650042910948971*^9, 3.6500429120535297`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "3", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "3", "1", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
      "0", "0", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "3", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "3", "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "3", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "3", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "3", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "3", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.606232853213334*^9, 3.6062339051280394`*^9, 
  3.6062344904013195`*^9, 3.606237307578147*^9, 3.606239699538208*^9, 
  3.6064865406971607`*^9, 3.649973806836671*^9}]
}, Open  ]],

Cell[TextData[{
 "Continuation of the verification of the transformation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]],
 " between the fermion and symmetric Leech liquid bases.\nThe interaction \
matrix in the fermionic basis is such that all the eigenmodes have equal \
velocities. Moreover, in the Leech liquid basis the interaction matrix takes \
the form v ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "sL"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\[Earth] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalI]", "23"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", whereas the K matrix has the form  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "sL"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\[Earth] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["\[DoubleStruckCapitalI]", "23"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " :"
}], "Text",
 CellChangeTimes->{{3.6062328865648484`*^9, 3.60623292606369*^9}, {
  3.6062330882415304`*^9, 3.6062331006348524`*^9}, {3.60623318613785*^9, 
  3.606233213448921*^9}, {3.6062332512658644`*^9, 3.60623330882353*^9}, {
  3.6499742974662933`*^9, 3.649974311761541*^9}, {3.6499743788189573`*^9, 
  3.649974570840139*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "W", "]"}], ".", "Vferm", ".", "W"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649974215595071*^9, 3.649974215749619*^9}, {
  3.650042923653557*^9, 3.650042924876717*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "3", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "3", "1", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
      "0", "0", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "3", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "3", "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "3", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "3", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "3", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "3", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.649974367663208*^9}]
}, Open  ]],

Cell[TextData[{
 "3. The SO(23,23) matrix ",
 StyleBox["Omat",
  FontWeight->"Bold"],
 " diagonalizes the action written in the interacting fermion basis.\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", 
     RowBox[{"ab", " "}]], "=", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["V", "ferm"], ")"}], "IJ"], 
     SuperscriptBox[
      SubscriptBox["f", "a"], "I"], " ", 
     SuperscriptBox[
      SubscriptBox["f", "b"], "J"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->18],
 StyleBox["= ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"v", " ", 
    SubscriptBox["\[Delta]", "ab"]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->18],
 StyleBox[" ",
  FontSize->18],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Omat", 
    RowBox[{"I", " ", "a"}]], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->18],
 StyleBox[" = ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["f", "a"], "I"], TraditionalForm]],
  FontSize->18],
 "\n\nThe vectors ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["f", "a"], "I"], " ", 
     RowBox[{"(", 
      RowBox[{"a", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", ".."}], "23"}]}]}]}],
    FontSize->16], TraditionalForm]],
  FontSize->18],
 ") form the the basis of the lattice dual to the shorter Leech lattice \
(which is itself the shorter Leech lattice)\n\nThe field redefinition that \
achieves the diagonalization is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Phi]", "I"], "="}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    SuperscriptBox[
     SubscriptBox["f", "a"], "I"]}], TraditionalForm]],
  FontSize->16],
 StyleBox[" ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["X", "a"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->16],
 StyleBox["\n",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.6062328865648484`*^9, 3.60623292606369*^9}, {
  3.6062330882415304`*^9, 3.6062331006348524`*^9}, {3.60623318613785*^9, 
  3.606233213448921*^9}, {3.6062332512658644`*^9, 3.60623330882353*^9}, {
  3.649979900810419*^9, 3.6499799292148247`*^9}, {3.649980183759983*^9, 
  3.649980185358836*^9}, {3.6499804153364487`*^9, 3.6499804779583597`*^9}, {
  3.649980508980105*^9, 3.649980535018264*^9}, {3.649980569333392*^9, 
  3.649980751403427*^9}, {3.649981072204801*^9, 3.6499811472684793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Omat", "=", 
   RowBox[{"W", ".", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"CholeskyDecomposition", "[", "KsL", "]"}], "]"}], ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"IdentityMatrix", "[", "23", "]"}]}], "}"}]}], "}"}], 
     "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.649979831099475*^9, 3.6499798494886303`*^9}, 
   3.650042929569455*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SqrtBox["3"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               SqrtBox[
                FractionBox["11", "58233"]]}], "-", 
              RowBox[{"9", " ", 
               SqrtBox[
                FractionBox["33", "19411"]]}], "+", 
              SqrtBox[
               FractionBox["649", "987"]]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "88"}], " ", 
               SqrtBox[
                FractionBox["2", "273399"]]}], "-", 
              FractionBox[
               RowBox[{"55", " ", 
                SqrtBox[
                 FractionBox["3", "182266"]]}], "2"], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                FractionBox["6", "91133"]]}], "+", 
              FractionBox["361", 
               RowBox[{"2", " ", 
                SqrtBox["546798"]}]]}], ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"29", " ", 
               SqrtBox[
                FractionBox["5", "8303694"]]}], "-", 
              RowBox[{"537", " ", 
               SqrtBox[
                FractionBox["6", "6919745"]]}], "+", 
              RowBox[{"181", " ", 
               SqrtBox[
                FractionBox["42", "988535"]]}], "-", 
              SqrtBox[
               FractionBox["5622", "7385"]], "+", 
              FractionBox["1097", 
               SqrtBox["41518470"]]}], ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", 
             RowBox[{
              RowBox[{"88", " ", 
               SqrtBox[
                FractionBox["3", "769063"]]}], "-", 
              RowBox[{"26", " ", 
               SqrtBox[
                FractionBox["57", "40477"]]}], "+", 
              SqrtBox[
               FractionBox["2381", "969"]], "-", 
              FractionBox["1163", 
               SqrtBox["2307189"]]}], ",", 
             RowBox[{
              RowBox[{"22", " ", 
               SqrtBox[
                FractionBox["2", "399"]]}], "+", 
              RowBox[{"15", " ", 
               SqrtBox[
                FractionBox["6", "133"]]}], "-", 
              SqrtBox[
               FractionBox["19", "42"]], "-", 
              SqrtBox[
               FractionBox["21", "38"]], "-", 
              SqrtBox[
               FractionBox["38", "21"]], "-", 
              SqrtBox[
               FractionBox["57", "14"]], "+", 
              FractionBox["1", 
               SqrtBox["798"]]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "26"}], " ", 
               SqrtBox[
                FractionBox["2", "1785"]]}], "+", 
              RowBox[{"23", " ", 
               SqrtBox[
                FractionBox["5", "714"]]}], "-", 
              RowBox[{"24", " ", 
               SqrtBox[
                FractionBox["6", "595"]]}], "+", 
              RowBox[{"11", " ", 
               SqrtBox[
                FractionBox["10", "357"]]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                FractionBox["14", "255"]]}], "-", 
              SqrtBox[
               FractionBox["51", "70"]], "+", 
              SqrtBox[
               FractionBox["119", "30"]], "-", 
              FractionBox["41", 
               SqrtBox["3570"]]}], ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["14", 
               SqrtBox["3"]]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"17", " ", 
                 SqrtBox[
                  FractionBox["3", "2"]]}], "2"]}], "+", 
              FractionBox["7", 
               SqrtBox["6"]]}], ",", 
             RowBox[{
              RowBox[{"7", " ", 
               SqrtBox[
                FractionBox["2", "5"]]}], "-", 
              FractionBox["31", 
               RowBox[{"2", " ", 
                SqrtBox["10"]}]]}], ",", 
             TemplateBox[{"40"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
             
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           TemplateBox[{"43"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              SqrtBox["3"]}], ",", 
             RowBox[{
              RowBox[{"5", " ", 
               SqrtBox[
                FractionBox["3", "2"]]}], "-", 
              RowBox[{"9", " ", 
               SqrtBox["6"]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox[
                FractionBox["2", "5"]]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                FractionBox["5", "2"]]}]}], ",", 
             RowBox[{
              RowBox[{"7", " ", 
               SqrtBox[
                FractionBox["5", "13"]]}], "+", 
              FractionBox["4", 
               SqrtBox["65"]]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SqrtBox[
                 FractionBox["7", "13"]], "2"]}], "-", 
              FractionBox["107", 
               SqrtBox["91"]], "+", 
              SqrtBox["91"]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"3", " ", 
                 SqrtBox[
                  FractionBox["7", "71"]]}], "2"]}], "+", 
              FractionBox["107", 
               SqrtBox["497"]]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SqrtBox[
                FractionBox["71", "649"]]}], "+", 
              FractionBox["1107", 
               SqrtBox["46079"]]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "716"}], " ", 
               SqrtBox[
                FractionBox["3", "213521"]]}], "+", 
              RowBox[{"151", " ", 
               SqrtBox[
                FractionBox["21", "30503"]]}], "+", 
              SqrtBox[
               FractionBox["1947", "329"]]}], ",", 
             TemplateBox[{"30"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
             "0", ",", "0", ",", "3", ",", "0", ",", 
             RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "0"}], "}"}]}], 
          "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{74., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{67., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{67., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 108, 33113984981837282067, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{73., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{73., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 108, 33113984981837282067, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 108, 33113984981837282067, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{100., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{100., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[108]]], "Output",
 CellChangeTimes->{3.649979851050324*^9}]
}, Open  ]],

Cell["\<\
 The matrix is indeed SO(23,23). Note that Kferm is actually the Lorentzian \
inner product of signature (23,23):\
\>", "Text",
 CellChangeTimes->{{3.6062328865648484`*^9, 3.60623292606369*^9}, {
  3.6062330882415304`*^9, 3.6062331006348524`*^9}, {3.60623318613785*^9, 
  3.606233213448921*^9}, {3.6062332512658644`*^9, 3.60623330882353*^9}, {
  3.649979900810419*^9, 3.6499799292148247`*^9}, {3.649979984635903*^9, 
  3.649980071685265*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "Omat", "]"}], ".", "Kferm", ".", "Omat"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.649980056061167*^9, 3.649980081791626*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.649980079865473*^9, 3.6499800889367657`*^9}}]
}, Open  ]],

Cell["\<\
 Proof that Omat indeed diagonalizes the interacting fermion theory:\
\>", "Text",
 CellChangeTimes->{{3.6062328865648484`*^9, 3.60623292606369*^9}, {
  3.6062330882415304`*^9, 3.6062331006348524`*^9}, {3.60623318613785*^9, 
  3.606233213448921*^9}, {3.6062332512658644`*^9, 3.60623330882353*^9}, {
  3.649979900810419*^9, 3.6499799292148247`*^9}, {3.649979984635903*^9, 
  3.649980071685265*^9}, {3.6499801279570932`*^9, 3.649980159476663*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", "Omat", "]"}], ".", "Vferm", ".", "Omat"}], "//",
    "FullSimplify"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.649979855332766*^9, 3.64997985544809*^9}, {
   3.649979960307928*^9, 3.649979969938177*^9}, 3.649980109794121*^9, 
   3.649981694827107*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.649980261624366*^9}]
}, Open  ]],

Cell[TextData[{
 "4.  A list of 46 linearly independent charge neutral dimension-2 operators. \
Each row of \[OpenCurlyDoubleQuote]neutralmarginalops\[CloseCurlyDoubleQuote] \
is a vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "I"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " that specifies a backscattering operator ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"i", " ", 
    SubscriptBox["n", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.606233625024771*^9, 3.606233662668154*^9}}],
 ".\n"
}], "Text",
 CellChangeTimes->{{3.606233478552308*^9, 3.60623352177575*^9}, 
   3.6062335978007927`*^9, {3.606233647570981*^9, 3.606233678228603*^9}, {
   3.606234142630074*^9, 3.6062341504039693`*^9}, {3.6062366454095397`*^9, 
   3.6062366574417143`*^9}, {3.6062367453916326`*^9, 
   3.6062367640871277`*^9}, {3.606236795498496*^9, 3.606236804567622*^9}, 
   3.6499816437258883`*^9, {3.649981702072517*^9, 3.649981862790617*^9}, {
   3.6500427908387833`*^9, 3.650042793095295*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"neutralmarginalops", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "7", "5", "0", 
         RowBox[{"-", "5"}], "1", "1", "1", "0", 
         RowBox[{"-", "3"}], "4", 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "3"}], "2", 
         RowBox[{"-", "3"}], "0", "2", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], "0", "2", "0", "0", "0", "2", "0", "0", 
         RowBox[{"-", "8"}], "3", "0", "0", "0", 
         RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "3", "2", "0", "0", "1",
          "0", "9"},
        {
         RowBox[{"-", "1"}], "13", 
         RowBox[{"-", "25"}], "0", "17", "6", "0", 
         RowBox[{"-", "31"}], 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "6"}], 
         RowBox[{"-", "1"}], "5", "1", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], "0", "3", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "2"}], "21", "1", 
         RowBox[{"-", "1"}], "0", "35", "0", "4", "6", "1", "0", "1", "0", 
         RowBox[{"-", "19"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "28"}], 
         RowBox[{"-", "9"}], "0", "0", "8", "0", 
         RowBox[{"-", "8"}]},
        {"0", "3", "3", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "3"}], "0", "3", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "3"}], "1", "3", "0", "1", "3", "4", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "4"}], "0", "2", "0", "0", "0", "0", "0", "3", "2", "0",
          "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "5"},
        {"1", "7", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], "4", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "13"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], "2", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "2"}], "1", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "4", 
         RowBox[{"-", "2"}], "4", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], "0", "10", "0", "1", 
         RowBox[{"-", "2"}], "1", "0", 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "8"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "2"}], "0", "1", "3", "0", "1"},
        {"0", "3", "2", "0", "1", 
         RowBox[{"-", "19"}], "0", 
         RowBox[{"-", "16"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "13"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "13"}], "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "14"}], "0", "29", 
         RowBox[{"-", "6"}], 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "14"}], "0", 
         RowBox[{"-", "3"}], "0", 
         RowBox[{"-", "4"}], "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "44"}], "0", 
         RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "7"}], "0", "0", "0", 
         RowBox[{"-", "2"}], "0", "2"},
        {"0", 
         RowBox[{"-", "3"}], "0", "0", "0", "7", "0", "8", "2", "5", "0", "0",
          "2", "3", "0", 
         RowBox[{"-", "2"}], "0", "7", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "12"}], "1", "0", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], "0", "0", "18", "0", "2", "0", "0", "0", "0", 
         "0", "4", "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}]},
        {"0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "2"}], "5", "0", "3", "0", "5", "0", "3", "0", "5", 
         RowBox[{"-", "1"}], "5", "0", "1", "4", 
         RowBox[{"-", "5"}], "3", "2", "7", "9", "0", 
         RowBox[{"-", "1"}], "0", "5", "5", 
         RowBox[{"-", "2"}], "0", "9", "0", "4", "0", "0", "0", "0", "0", "1",
          "1", "0", "0", "2", "0", 
         RowBox[{"-", "2"}]},
        {"0", "2", 
         RowBox[{"-", "3"}], "1", "2", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "11"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "1", "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "4"}], "2", "7", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "4", "0", "3", "3", "0", "0", 
         RowBox[{"-", "11"}], "0", 
         RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "7"}], "0", "0", "0", "3", "0", 
         RowBox[{"-", "1"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "6"}], "2", "10", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "0", "0", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "2"}], "3", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "14"}], "0", "2", "0", "0", "1", "0", "0", "0", "1", 
         "0", "0", 
         RowBox[{"-", "3"}], "0", "0"},
        {"1", 
         RowBox[{"-", "1"}], "5", "1", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "5"}], "1", 
         RowBox[{"-", "6"}], "3", "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "6"}], "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "7", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "7"}], 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "7"}], "0", 
         RowBox[{"-", "7"}], "0", "4", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "11"}], "0", "0", "0", "0", "0", "0", "0", "0", "2", 
         "0", "0", "4", "0", "3"},
        {"0", 
         RowBox[{"-", "4"}], "4", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "8"}], "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "6"}], "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "3"}], "10", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "6"}], 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "9"}], "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "2", "0", 
         RowBox[{"-", "15"}], "0", "1", "0", "0", "0", "0", "0", "2", "0", 
         "0", "0", 
         RowBox[{"-", "3"}], "0", 
         RowBox[{"-", "2"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0", 
         RowBox[{"-", "1"}], "2", "0", "1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", 
         RowBox[{"-", "1"}], "1", "4", "0", "0", "2", "0", "1", "0", "0", "0",
          "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "4", "0", "0", "2", "0", "1", "0",
          "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", "0", 
         RowBox[{"-", "4"}], "0", "4", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "2", "0", 
         RowBox[{"-", "1"}], "3", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "2"}], "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "3"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", "0", "0", "0", "0", "1", "0", 
         RowBox[{"-", "2"}], "0", "0", "0", "1", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0",
          "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "2", "0", "0"},
        {"0", "0", 
         RowBox[{"-", "3"}], "0", "4", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "2", "0", 
         RowBox[{"-", "1"}], "3", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "2"}], "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "3"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "2", "4", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "3", "0", "3", "0", "1", "2", 
         RowBox[{"-", "4"}], "2", "2", "3", "4", "0", "1", "0", "3", "4", "0",
          "0", "6", "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "0", "2", "1", 
         RowBox[{"-", "2"}]},
        {"0", 
         RowBox[{"-", "4"}], "5", "1", 
         RowBox[{"-", "4"}], "2", "0", "5", "1", "0", "2", "2", "1", 
         RowBox[{"-", "1"}], "0", "3", "0", "1", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "3"}], "1", "2", "0", 
         RowBox[{"-", "7"}], "0", "3", 
         RowBox[{"-", "2"}], "0", "0", "2", "0", "4", "0", "0", "0", "0", "0",
          "5", "2", "0", "0", "1", "1", "1"},
        {"0", 
         RowBox[{"-", "4"}], "5", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "2"}], "0", "7", "1", "0", "0", "2", "0", 
         RowBox[{"-", "2"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], "1", "1", 
         RowBox[{"-", "7"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "10"}], "0", "0", 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "1"}], "0", "5", "0", "0", "0", "0", "0", "6", "2", "0",
          "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "1"},
        {
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "1", "0", 
         RowBox[{"-", "6"}], "2", "10", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "0", "0", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "2"}], "3", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "14"}], "0", "2", "0", "0", "0", "0", "0", "0", "1", 
         "0", "0", 
         RowBox[{"-", "3"}], "1", "0"},
        {"0", "6", "0", "1", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "5"}], "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "5"}], "2", "6", "0", "5", "4", "5", "0", "6", "0", 
         RowBox[{"-", "1"}], "2", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "9"}], "0", 
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], "1", "0", "0", 
         RowBox[{"-", "2"}], "1", "5"},
        {"0", 
         RowBox[{"-", "6"}], "3", 
         RowBox[{"-", "1"}], "0", "2", "0", "9", "0", "3", 
         RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "0", "3", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "6"}], "1", 
         RowBox[{"-", "3"}], "0", "1", "0", 
         RowBox[{"-", "7"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "2", "0", "9", "0", "4", "0", "0", "0", "0", "0",
          "6", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}]},
        {"0", 
         RowBox[{"-", "6"}], "2", "0", 
         RowBox[{"-", "1"}], "1", "0", "10", "1", "3", 
         RowBox[{"-", "1"}], "1", "1", "1", "0", "0", "1", "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], "1", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "8", "0", "5", "0", "0", "0", "0", "0",
          "6", "1", "0", "0", 
         RowBox[{"-", "3"}], "1", 
         RowBox[{"-", "3"}]},
        {"0", "3", "5", "0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], "1", "3", "0", 
         RowBox[{"-", "4"}], "1", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "3"}], "1", 
         RowBox[{"-", "4"}], "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "2"}], "4", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "5"}], "1", "0", 
         RowBox[{"-", "7"}], "0", "0", "0", "0", "0", "0", "0", "4", "2", "0",
          "0", 
         RowBox[{"-", "3"}], "1", "5"},
        {"0", "5", 
         RowBox[{"-", "7"}], "0", "4", "3", "0", 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "2"}], "1", "1", "0", 
         RowBox[{"-", "2"}], "0", "2", "1", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "5", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "3"}], "0", "10", "0", "1", "0", "0", "0", "2", "0", 
         RowBox[{"-", "6"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "8"}], 
         RowBox[{"-", "2"}], "0", "0", "3", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}]},
        {"0", "3", 
         RowBox[{"-", "3"}], "1", "2", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "11"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "1", "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "4"}], "2", "7", 
         RowBox[{"-", "1"}], "2", "0", 
         RowBox[{"-", "1"}], "0", "5", "0", "3", "3", "0", "0", 
         RowBox[{"-", "11"}], "0", 
         RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "7"}], 
         RowBox[{"-", "1"}], "0", "0", "3", "1", "0"},
        {"1", 
         RowBox[{"-", "3"}], "0", "0", "2", "0", "1", 
         RowBox[{"-", "4"}], "0", 
         RowBox[{"-", "3"}], "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "5"}], "1", 
         RowBox[{"-", "3"}], "1", "2", 
         RowBox[{"-", "4"}], "1", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "7"}], 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "12"}], "0", 
         RowBox[{"-", "5"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], "2", "0", 
         RowBox[{"-", "3"}], "0", 
         RowBox[{"-", "2"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}]},
        {
         RowBox[{"-", "1"}], "6", 
         RowBox[{"-", "6"}], "0", "4", "4", "0", 
         RowBox[{"-", "4"}], "0", "1", "1", 
         RowBox[{"-", "3"}], "2", "3", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "4", "0", 
         RowBox[{"-", "7"}], "0", "7", "0", "0", "0", "11", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "0", "9", "0", 
         RowBox[{"-", "6"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "2"}], "0", "0", "1", "1", "0"},
        {"0", 
         RowBox[{"-", "7"}], "7", "0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], "0", "3", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "4"}], "1", "4", "0", 
         RowBox[{"-", "5"}], "0", "9", "1", 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "13"}], "0", "1", "2", "1", "0", 
         RowBox[{"-", "12"}], "0", "5", "0", "0", "0", "0", "0", "5", "2", 
         "0", "0", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}]},
        {"1", "7", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], "4", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "13"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], "2", 
         RowBox[{"-", "2"}], "0", 
         RowBox[{"-", "2"}], "1", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "4", 
         RowBox[{"-", "2"}], "4", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], "0", "10", "0", "1", 
         RowBox[{"-", "2"}], "1", "0", 
         RowBox[{"-", "8"}], "0", 
         RowBox[{"-", "8"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "2"}], "0", "0", "3", "1", "1"},
        {"0", 
         RowBox[{"-", "6"}], "0", "0", "0", "6", "0", "12", "2", "6", 
         RowBox[{"-", "1"}], "1", "2", "5", 
         RowBox[{"-", "2"}], "0", "0", "6", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "12"}], "2", "0", "2", "4", "0", 
         RowBox[{"-", "4"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "19", "0", "5", "0", "0", "0", "0", "0", 
         "6", "0", "0", "0", 
         RowBox[{"-", "2"}], "1", 
         RowBox[{"-", "4"}]},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "6"}], "0", "4", "9", "0", "4", "1", "8", 
         RowBox[{"-", "1"}], "0", "1", "7", 
         RowBox[{"-", "1"}], "0", "0", "7", "1", 
         RowBox[{"-", "16"}], "2", "3", "2", "3", "0", "3", "0", "1", "2", 
         RowBox[{"-", "1"}], "0", "23", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], "0", "0", "1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "6"}]},
        {"0", "2", "7", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "11"}], "0", "3", "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "8"}], "0", "13", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "6"}], "0", 
         RowBox[{"-", "4"}], "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "19"}], "0", "3", "0", "0", "0", "0", "0", "5", "3", 
         "0", "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "1"}], "6"},
        {"1", "0", "12", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "8"}], 
         RowBox[{"-", "6"}], "0", "8", "0", 
         RowBox[{"-", "3"}], "1", "2", "1", 
         RowBox[{"-", "5"}], "1", "2", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "2"}], "8", "1", 
         RowBox[{"-", "6"}], "1", "2", "0", 
         RowBox[{"-", "11"}], "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], "2", "0", 
         RowBox[{"-", "11"}], "0", "5", "0", "0", "0", "0", "0", "10", "4", 
         "0", "0", 
         RowBox[{"-", "3"}], "1", "8"},
        {"1", 
         RowBox[{"-", "4"}], "8", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "6"}], "5", "0", "14", "2", "3", "2", "2", "3", "2", 
         "1", "0", "1", "6", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "10"}], "2", 
         RowBox[{"-", "3"}], "1", "3", "0", 
         RowBox[{"-", "9"}], "0", "0", 
         RowBox[{"-", "6"}], "2", "0", "15", "0", "6", "0", "0", "0", "0", 
         "0", "11", "3", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3"},
        {"0", "17", 
         RowBox[{"-", "12"}], 
         RowBox[{"-", "1"}], "9", "2", "0", 
         RowBox[{"-", "16"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "3"}], "2", 
         RowBox[{"-", "7"}], "2", "1", "2", 
         RowBox[{"-", "10"}], "0", "3", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "2"}], "14", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "5"}], "0", "25", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "5"}], "3", "0", "3", "0", 
         RowBox[{"-", "16"}], "0", "0", "0", "0", "0", 
         RowBox[{"-", "14"}], 
         RowBox[{"-", "5"}], "0", "0", "2", "1", "3"},
        {"1", "2", "19", "0", 
         RowBox[{"-", "13"}], 
         RowBox[{"-", "13"}], "0", "11", "1", 
         RowBox[{"-", "7"}], "0", "1", "0", 
         RowBox[{"-", "8"}], "0", "0", "1", 
         RowBox[{"-", "8"}], 
         RowBox[{"-", "2"}], "15", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "15"}], "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "5"}], "0", "0", 
         RowBox[{"-", "22"}], "0", "7", "0", "0", "0", "0", "0", "15", "7", 
         "0", "0", 
         RowBox[{"-", "6"}], 
         RowBox[{"-", "1"}], "14"},
        {"0", 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "3"}], "0", "2", "0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "3", 
         RowBox[{"-", "1"}], "1", 
         RowBox[{"-", "1"}], "2", "0", "2", "0", "0", "1", 
         RowBox[{"-", "1"}], "0", "0", "1", "1", "0", "0", "0", "1", "4", "0",
          "0", "2", "0", "1", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0", "0", "0", "0", 
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "1"}], 
         RowBox[{"-", "8"}], "9", "0", 
         RowBox[{"-", "5"}], 
         RowBox[{"-", "7"}], "0", "13", "1", "0", 
         RowBox[{"-", "3"}], "2", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "3"}], 
         RowBox[{"-", "1"}], "2", "0", 
         RowBox[{"-", "4"}], 
         RowBox[{"-", "1"}], "6", "1", 
         RowBox[{"-", "10"}], 
         RowBox[{"-", "1"}], "0", "0", 
         RowBox[{"-", "16"}], "0", 
         RowBox[{"-", "4"}], "1", 
         RowBox[{"-", "1"}], "0", 
         RowBox[{"-", "7"}], "0", "9", "0", "0", "0", 
         RowBox[{"-", "1"}], "0", "11", "3", "0", "0", 
         RowBox[{"-", "6"}], "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.64998186613892*^9, 3.64998189426201*^9}}],

Cell[TextData[{
 "Verification of the dimension-2 of the operators ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     SubscriptBox["m", "J"], "\[Alpha]"], 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.6062329883271055`*^9, 3.606233009582982*^9}}],
 ": "
}], "Text",
 CellChangeTimes->{{3.6062333523019857`*^9, 3.606233383917574*^9}, {
  3.649981919842865*^9, 3.649981941892222*^9}, {3.650042808676635*^9, 
  3.650042833914679*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "matrix", " ", "of", " ", "scaling", " ", "dimension"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sdmat", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"KsL", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"IdentityMatrix", "[", "23", "]"}]}], "}"}]}], "}"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "To", " ", "compute", " ", "the", " ", "scaling", " ", "dimensions", " ", 
     "first", " ", "transform", " ", "to", " ", "the", " ", "asymmetric", " ",
      "Leech", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"leechbasisoperators", "=", 
     RowBox[{"neutralmarginalops", ".", "W"}]}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.649981987239149*^9, 3.649982010879036*^9}, {
   3.6499820500961018`*^9, 3.649982096796712*^9}, 3.650042938627042*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "scaling", " ", "dimensions", " ", "of", " ", "all", " ", 
    "the", " ", "operators"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.649982114805807*^9, 3.6499821259343452`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"vec", ".", "sdmat", ".", "vec"}], "2"], ",", 
   RowBox[{"{", 
    RowBox[{"vec", ",", "leechbasisoperators"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.649982012097369*^9, 3.6499820329914293`*^9}, {
  3.649982101199473*^9, 3.649982105082382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.6499820338504257`*^9, 3.6499820382868557`*^9}, {
  3.6499821022113132`*^9, 3.649982107212934*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nVerification that all dimension-2 operators ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["n", "J"], 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.6062329883271055`*^9, 3.606233009582982*^9}}],
 " are neutral:"
}], "Text",
 CellChangeTimes->{{3.6062334359077606`*^9, 3.6062334522013917`*^9}, {
  3.6499821692002277`*^9, 3.649982190246862*^9}, {3.6499822634758453`*^9, 
  3.649982277141849*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "charge", " ", "vector"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "&"}], ",", "46"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6499821934208517`*^9, 3.649982213348032*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "list", " ", "of", " ", "charges"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"t", ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"neutralmarginalops", ".", 
     RowBox[{"Inverse", "[", "Kferm", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6499821934208517`*^9, 3.64998223420114*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.649982235416854*^9, 3.649982253488038*^9}}]
}, Open  ]],

Cell[TextData[{
 "4.  In the case of incommensurate filling, to destroy all conservation laws \
we need 46 umklapp terms with the constraint that the the vector of momentum \
transfers of all umklapp terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CapitalDelta]k", "\[Alpha]"], "I"], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["m", "I"], "\[Alpha]"], 
       SubscriptBox["k", 
        RowBox[{"F", ",", "I"}]]}], "-", 
      RowBox[{"p", " ", "G"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "} is linearly independent from the columns of the matrix \
\[OpenCurlyDoubleQuote]neutralmarginalops\[CloseCurlyDoubleQuote] (whose rows \
are the vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["m", "\[Alpha]"], "I"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " specifying the umklapp operators ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"i", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["m", "I"], "\[Alpha]"], " ", 
       SuperscriptBox["\[Phi]", "I"]}], ")"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") . This is possible because the vectors specifying the 46 umklapp terms \
only span a 45-dimensional (due to the charge neutrality constraint). \n"
}], "Text",
 CellChangeTimes->{{3.606233478552308*^9, 3.60623352177575*^9}, 
   3.6062335978007927`*^9, {3.606233647570981*^9, 3.606233678228603*^9}, {
   3.606234142630074*^9, 3.6062341504039693`*^9}, {3.6062366454095397`*^9, 
   3.6062366574417143`*^9}, {3.6062367453916326`*^9, 
   3.6062367640871277`*^9}, {3.606236795498496*^9, 3.606236804567622*^9}, {
   3.649982930045336*^9, 3.6499829466027946`*^9}, {3.649983102891468*^9, 
   3.6499831597260313`*^9}, {3.6499832050331383`*^9, 
   3.6499832463995647`*^9}, {3.6500421065585537`*^9, 3.650042109587384*^9}, {
   3.650042204058959*^9, 3.650042370323901*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Construct", " ", "the", " ", "vector", " ", "of", " ", "total", " ", 
     "momenta", " ", "of", " ", "the", " ", 
     RowBox[{"operators", ".", " ", "\[IndentingNewLine]", "Hopping"}], " ", 
     "a", " ", "single", " ", "fermion", " ", "from", " ", "the", " ", "left",
      " ", "to", " ", "right", " ", "fermi", " ", "point", " ", "is", " ", 
     "an", " ", "operator", " ", "of", " ", "momentum", " ", "2", 
     RowBox[{
      SubscriptBox["k", "F"], ".", "\[IndentingNewLine]", "Below"}], " ", 
     "we", " ", "choose", " ", "the", " ", "lattice", " ", "momentum", " ", 
     "G"}], " ", "=", " ", 
    RowBox[{"0.3", 
     SubscriptBox["k", "F"], " ", "and", " ", "we", " ", "assume", " ", "the",
      " ", "appropriate", " ", "number", " ", "of", " ", "lattice", " ", 
     "momenta", " ", "for", " ", "each", " ", "scattering", " ", "processes", 
     " ", "such", " ", "that", " ", "the", " ", "initial", " ", "momentum", 
     " ", "transfer", " ", "gets", " ", "folded", " ", "back", " ", "into", 
     " ", "the", " ", "first", " ", "Brillouin", " ", 
     RowBox[{"zone", "."}]}]}], "\[IndentingNewLine]", " ", "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.63849255383572*^9, 3.638492568190928*^9}, {
   3.63849262534509*^9, 3.638492675566967*^9}, 3.650042515045883*^9, {
   3.6500426529159403`*^9, 3.650042740234231*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"el", "//", "Total"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "neutralmarginalops"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{"ks", ",", "0.3"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.638485447121482*^9, 3.63848547160128*^9}, {
  3.650042517710846*^9, 3.650042520743773*^9}, {3.65004260644566*^9, 
  3.650042621822851*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "vector", " ", "of", " ", "momenta", " ", "is", " ", "linearly",
    " ", "independent", " ", "of", " ", "the", " ", "columns", " ", 
   "*"}]}]], "Input",
 CellChangeTimes->{{3.650042632212512*^9, 3.650042633591921*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "neutralmarginalops", "]"}], ",", 
    RowBox[{"{", "ks", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.638485580241363*^9, 3.638485624880279*^9}, {
  3.6500425440903187`*^9, 3.650042552990179*^9}}],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{3.650042555384534*^9, 3.650042629700508*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 400, 8, 216, "Title"],
Cell[983, 32, 234, 3, 31, "Text"],
Cell[1220, 37, 7032, 187, 403, "Input"],
Cell[8255, 226, 285, 8, 31, "Text"],
Cell[8543, 236, 23869, 596, 794, "Input"],
Cell[32415, 834, 40870, 881, 1664, "Input"],
Cell[73288, 1717, 268, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[73581, 1728, 256, 6, 32, "Input"],
Cell[73840, 1736, 15906, 320, 808, "Output"]
}, Open  ]],
Cell[89761, 2059, 1289, 35, 74, "Text"],
Cell[CellGroupData[{
Cell[91075, 2098, 255, 6, 32, "Input"],
Cell[91333, 2106, 15354, 309, 808, "Output"]
}, Open  ]],
Cell[106702, 2418, 2569, 88, 192, "Text"],
Cell[CellGroupData[{
Cell[109296, 2510, 601, 17, 77, "Input"],
Cell[109900, 2529, 15702, 411, 373, "Output"]
}, Open  ]],
Cell[125617, 2943, 452, 8, 31, "Text"],
Cell[CellGroupData[{
Cell[126094, 2955, 210, 5, 32, "Input"],
Cell[126307, 2962, 25405, 434, 1023, "Output"]
}, Open  ]],
Cell[151727, 3399, 455, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[152207, 3410, 346, 8, 55, "Input"],
Cell[152556, 3420, 24935, 417, 1023, "Output"]
}, Open  ]],
Cell[177506, 3840, 1046, 23, 52, "Text"],
Cell[178555, 3865, 27865, 724, 852, "Input"],
Cell[206423, 4591, 509, 13, 34, "Text"],
Cell[206935, 4606, 1130, 28, 121, "Input"],
Cell[208068, 4636, 278, 6, 55, "Input"],
Cell[CellGroupData[{
Cell[208371, 4646, 332, 8, 56, "Input"],
Cell[208706, 4656, 661, 11, 32, "Output"]
}, Open  ]],
Cell[209382, 4670, 489, 12, 52, "Text"],
Cell[209874, 4684, 390, 11, 77, "Input"],
Cell[CellGroupData[{
Cell[210289, 4699, 371, 9, 55, "Input"],
Cell[210663, 4710, 606, 10, 32, "Output"]
}, Open  ]],
Cell[211284, 4723, 1991, 48, 100, "Text"],
Cell[213278, 4773, 1444, 26, 143, "Input"],
Cell[214725, 4801, 524, 15, 55, "Input"],
Cell[215252, 4818, 281, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[215558, 4828, 316, 7, 32, "Input"],
Cell[215877, 4837, 93, 1, 32, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

